Debug-Localize-Repair: A Symbiotic Construction for Heap Manipulations

We present Wolverine2, an integrated Debug-Localize-Repair environment for heap manipulating programs. Wolverine2 provides an interactive debugging environment: while concretely executing a program via on an interactive shell supporting common debugging facilities, Wolverine2 displays the abstract program states (as box-and-arrow diagrams) as a visual aid to the programmer, packages a novel, proof-directed repair algorithm to quickly synthesize the repair patches and a new bug localization algorithm to reduce the search space of repairs. Wolverine2 supports "hot-patching" of the generated patches to provide a seamless debugging environment, and also facilitates new debug-localize-repair possibilities: \textit{specification refinement} and \textit{checkpoint-based hopping}. We evaluate Wolverine2 on 6400 buggy programs (generated using automated fault injection) on a variety of data-structures like singly, doubly, and circular linked lists, AVL trees, Red-Black trees, Splay Trees and Binary Search Trees; Wolverine2 could repair all the buggy instances within realistic programmer wait-time (less than 5 sec in most cases). Wolverine2 could also repair more than 80\% of the 247 (buggy) student submissions where a reasonable attempt was made.

==> rename_pdfs.py <==
import os

for file in os.listdir('.'):
    if file.endswith('-eps-converted-to.pdf'):
        os.rename(file, file.replace('-eps-converted-to.pdf', '.pdf'))
